Higgs boson decay into photons at four loops

Future precision measurements of Higgs boson decays will determine the branching fraction for the decay into two photons with a precision at the one percent level. To fully exploit such measurements, equally precise theoretical predictions need to be available. To this end we compute four-loop QCD corrections in the large top quark mass expansion to the Higgs boson--photon form factor, which enter the two-photon decay width at next-to-next-to-next-to-leading order. Furthermore we obtain corrections to the two-photon decay width stemming from the emission of additional gluons, which contribute for the first time at next-to-next-to-leading order. Finally, we combine our results with other available perturbative corrections and estimate the residual uncertainty due to missing higher-order contributions.

==> ancillary.m <==
(* ***

Ancillary file of 

    "Higgs boson decay into photons at four loops" 
    Joshua Davies and Florian Herren
    FERMILAB-PUB-21-213-T, TTP21-010, P3H-XXX

The file ancillary.m contains six expressions:
AttOS - the quantity A_{t,t}, as defined in Eq. (3), with the top quark mass renormalized in the on-shell scheme
AffOS - the quantity A_{f,f}, as defined in Eq. (3), with the top quark mass renormalized in the on-shell scheme
AtfOS - the quantity A_{t,f}, as defined in Eq. (3), with the top quark mass renormalized in the on-shell scheme
AttMS - the quantity A_{t,t}, as defined in Eq. (3), with the top quark mass renormalized in the MSbar scheme
AffMS - the quantity A_{f,f}, as defined in Eq. (3), with the top quark mass renormalized in the MSbar scheme
AtfMS - the quantity A_{t,f}, as defined in Eq. (3), with the top quark mass renormalized in the MSbar scheme

These expressions contain the following variables:
api5  - alphas_s(mu^2)/Pi, five flavour version
ltH   - Log[mu^2/Mh^2]
lmmMS - Log[mu^2/mt^2], mt in the MSbar scheme
lmmOS - Log[mu^2/mt^2], mt in the on-shell scheme
rhoMS - Mh^2/mt^2, mt in the MSbar scheme
rhoOS - Mh^2/mt^2, mt in the on-shell scheme
nh    - label for closed top quark loops, an overall factor of nh is contained in \hat{A}_t (nh = 1)
nl    - label for closed light quark loops (nl = 5)
ca    - quadratic Casimir of the adjoint representation (cA = 3)
cf    - quadratic Casimir of the fundamental representation (cR = 4/3)
tf    - trace normalization (tf = 1/2)
nc    - number of colours (nc = 3)
d33FF - contraction of two symmetric cubic tensors, fundamental - fundamental (d33FF = 5/6)


*** *)

AttOS = (1 + (7*rhoOS)/120 + rhoOS^2/168 + (13*rhoOS^3)/16800 + api5*((-3*cf)/4 + (61*cf*rhoOS)/360 + (277*cf*rhoOS^2)/9450 + (104593*cf*rhoOS^3)/21168000) + 
 api5^2*((-7*ca*cf)/12 + (27*cf^2)/32 - (11*ca*cf*lmmOS)/16 - (cf*nh*tf)/12 + nl*(-(cf*tf)/12 + (cf*lmmOS*tf)/4) + 
   rhoOS^3*((-568929454099033*ca*cf)/873977610240000 - (72698584062637*cf^2)/12485394432000 + (1150523*ca*cf*lmmOS)/254016000 - (13*ca*cf*Pi^2)/33600 + (13*cf^2*Pi^2)/8960 + 
     nl*((-53663017*cf*tf)/53343360000 - (104593*cf*lmmOS*tf)/63504000 - (13*cf*Pi^2*tf)/33600) + (13*ca*cf*Pi^2*Log[2])/11200 - (13*cf^2*Pi^2*Log[2])/5600 + (1159568593*ca*cf*Zeta[3])/2113929216 + 
     (1222914047*cf^2*Zeta[3])/251658240 + nh*((13*cf*lmmOS)/16800 + (13*cf*lmmOS^2)/22400 - (24780023*cf*tf)/1605632000 - (1223*cf*lmmOS*tf)/604800 - (13*cf*lmmOS^2*tf)/11200 + (41*cf*(ltH - I*Pi)*tf)/86400 + 
       (13*cf*Pi^2*tf)/16800 + (190981*cf*tf*Zeta[3])/23592960)) + rhoOS^2*((19399543*ca*cf)/193536000 - (55364417*cf^2)/58060800 + (3047*ca*cf*lmmOS)/113400 - (ca*cf*Pi^2)/504 + (5*cf^2*Pi^2)/672 + 
     nl*((-35813*cf*tf)/6804000 - (277*cf*lmmOS*tf)/28350 - (cf*Pi^2*tf)/504) + (ca*cf*Pi^2*Log[2])/168 - (cf^2*Pi^2*Log[2])/84 - (34273*ca*cf*Zeta[3])/737280 + (317921*cf^2*Zeta[3])/368640 + 
     nh*((cf*lmmOS)/252 + (cf*lmmOS^2)/336 - (85002469*cf*tf)/1393459200 - (61*cf*lmmOS*tf)/5040 - (cf*lmmOS^2*tf)/168 + (cf*(ltH - I*Pi)*tf)/240 + (cf*Pi^2*tf)/252 + (20083*cf*tf*Zeta[3])/589824)) + 
   rhoOS*((-47405*ca*cf)/55296 - (36047*cf^2)/15360 + (671*ca*cf*lmmOS)/4320 - (7*ca*cf*Pi^2)/720 + (7*cf^2*Pi^2)/192 + nl*((-139*cf*tf)/8640 - (61*cf*lmmOS*tf)/1080 - (7*cf*Pi^2*tf)/720) + 
     (7*ca*cf*Pi^2*Log[2])/240 - (7*cf^2*Pi^2*Log[2])/120 + (3581*ca*cf*Zeta[3])/4096 + (13321*cf^2*Zeta[3])/6144 + 
     nh*((7*cf*lmmOS)/360 + (7*cf*lmmOS^2)/480 - (557*cf*tf)/1620 - (7*cf*lmmOS*tf)/180 - (7*cf*lmmOS^2*tf)/240 + (7*cf*Pi^2*tf)/360 + (77*cf*tf*Zeta[3])/384))) + 
 api5^3*((-4415*ca^2*cf)/864 + (2303*ca*cf^2)/384 - (471*cf^3)/128 - (461*ca^2*cf*lmmOS)/288 + (165*ca*cf^2*lmmOS)/64 - (121*ca^2*cf*lmmOS^2)/192 - (11*ca*cf*(4*cf + 3*cf*lmmOS))/32 + 
   nl^2*((-19*cf*tf^2)/108 + (cf*lmmOS*tf^2)/18 - (cf*lmmOS^2*tf^2)/12) + (935*ca^2*cf*Zeta[3])/256 - (407*ca*cf^2*Zeta[3])/128 + 
   nh*((11*d33FF)/(12*nc) + (1477*ca*cf*tf)/1728 - (5*cf^2*tf)/12 - (11*ca*cf*lmmOS*tf)/72 - (2*d33FF*Zeta[3])/nc + (3*ca*cf*tf*Zeta[3])/128 + (13*cf^2*tf*Zeta[3])/32) + 
   nh^2*((113*cf*tf^2)/432 - (7*cf*tf^2*Zeta[3])/32) + nl*((817*ca*cf*tf)/432 - (41*cf^2*tf)/192 + (79*ca*cf*lmmOS*tf)/144 - (3*cf^2*lmmOS*tf)/4 + (11*ca*cf*lmmOS^2*tf)/24 + (cf*(4*cf + 3*cf*lmmOS)*tf)/8 - 
     (37*ca*cf*tf*Zeta[3])/64 + (13*cf^2*tf*Zeta[3])/32 + nh*((37*cf*tf^2)/432 + (cf*lmmOS*tf^2)/18 - (7*cf*tf^2*Zeta[3])/32)) + 
   rhoOS^2*((-2534049202796029*ca^2*cf)/5021469573120000 - (857456174331649*ca*cf^2)/125536739328000 + (4069572672461*cf^3)/3099672576000 + (79168351*ca^2*cf*lmmOS)/387072000 - (609008587*ca*cf^2*lmmOS)/348364800 + 
     (33517*ca^2*cf*lmmOS^2)/1360800 + (1955*ca^2*cf*Pi^2)/145152 - (7729*ca*cf^2*Pi^2)/259200 + (13177*cf^3*Pi^2)/120960 - (11*ca^2*cf*lmmOS*Pi^2)/3024 + (55*ca*cf^2*lmmOS*Pi^2)/4032 + 
     (8439538309*ca^2*cf*Pi^4)/1328431104000 - (362467237129*ca*cf^2*Pi^4)/2277310464000 + (1279910543047*cf^3*Pi^4)/7970586624000 + 
     nl^2*((9549413*cf*tf^2)/612360000 + (35813*cf*lmmOS*tf^2)/10206000 + (277*cf*lmmOS^2*tf^2)/85050 + (13*cf*Pi^2*tf^2)/4536 + (cf*lmmOS*Pi^2*tf^2)/756) + (115*ca^2*cf*Pi^2*Log[2])/3024 + 
     (461*ca*cf^2*Pi^2*Log[2])/12600 - (2129*cf^3*Pi^2*Log[2])/9450 + (11*ca^2*cf*lmmOS*Pi^2*Log[2])/1008 - (11*ca*cf^2*lmmOS*Pi^2*Log[2])/504 - (46868881*ca^2*cf*Pi^4*Log[2])/370656000 + 
     (52583119*ca*cf^2*Pi^4*Log[2])/185328000 - (952373*cf^3*Pi^4*Log[2])/15444000 + (744278329*ca^2*cf*Pi^2*Log[2]^2)/22140518400 - (2482591855*ca*cf^2*Pi^2*Log[2]^2)/5313724416 + 
     (53133456427*cf^3*Pi^2*Log[2]^2)/66421555200 - (1712179*ca^2*cf*Pi^2*Log[2]^3)/9266400 + (265487*ca*cf^2*Pi^2*Log[2]^3)/579150 - (137239*cf^3*Pi^2*Log[2]^3)/772200 - (985891129*ca^2*cf*Log[2]^4)/22140518400 + 
     (2598565999*ca*cf^2*Log[2]^4)/5313724416 - (53133456427*cf^3*Log[2]^4)/66421555200 + (1712179*ca^2*cf*Log[2]^5)/15444000 - (265487*ca*cf^2*Log[2]^5)/965250 + (137239*cf^3*Log[2]^5)/1287000 - 
     (985891129*ca^2*cf*PolyLog[4, 1/2])/922521600 + (2598565999*ca*cf^2*PolyLog[4, 1/2])/221405184 - (53133456427*cf^3*PolyLog[4, 1/2])/2767564800 - (1712179*ca^2*cf*PolyLog[5, 1/2])/128700 + 
     (1061948*ca*cf^2*PolyLog[5, 1/2])/32175 - (137239*cf^3*PolyLog[5, 1/2])/10725 + (127560341194057*ca^2*cf*Zeta[3])/74392141824000 + (66975209735227*ca*cf^2*Zeta[3])/4649508864000 - 
     (4500439609207*cf^3*Zeta[3])/476872704000 - (377003*ca^2*cf*lmmOS*Zeta[3])/4423680 + (3497131*ca*cf^2*lmmOS*Zeta[3])/2211840 - (17*ca^2*cf*Pi^2*Zeta[3])/896 + (19*ca*cf^2*Pi^2*Zeta[3])/672 + 
     (cf^3*Pi^2*Zeta[3])/672 + nh^2*((cf*lmmOS^2)/1512 + (cf*lmmOS^3)/2016 - (143*cf*lmmOS*tf)/12096 - (13*cf*lmmOS^2*tf)/3024 - (cf*lmmOS^3*tf)/1008 + (cf*lmmOS*Pi^2*tf)/756 + (5991898111*cf*tf^2)/27590492160 + 
       (143*cf*lmmOS*tf^2)/6048 + (cf*lmmOS^2*tf^2)/168 - (2*cf*Pi^2*tf^2)/2835 - (cf*lmmOS*Pi^2*tf^2)/378 - (347538727*cf*tf^2*Zeta[3])/2043740160) + 
     nl*((89749865063*ca*cf*tf)/1254113280000 + (236753908357*cf^2*tf)/125411328000 - (231718639*ca*cf*lmmOS*tf)/2612736000 + (54726209*cf^2*lmmOS*tf)/87091200 - (3047*ca*cf*lmmOS^2*tf)/170100 - 
       (25*ca*cf*Pi^2*tf)/2592 - (5891*cf^2*Pi^2*tf)/226800 - (ca*cf*lmmOS*Pi^2*tf)/432 - (5*cf^2*lmmOS*Pi^2*tf)/1008 - (1244689*ca*cf*Pi^4*tf)/1393459200 + (2769821*cf^2*Pi^4*tf)/139345920 - 
       (11*ca*cf*Pi^2*tf*Log[2])/756 + (11*cf^2*Pi^2*tf*Log[2])/378 - (ca*cf*lmmOS*Pi^2*tf*Log[2])/252 + (cf^2*lmmOS*Pi^2*tf*Log[2])/126 + (40991*ca*cf*Pi^2*tf*Log[2]^2)/11612160 - 
       (40991*cf^2*Pi^2*tf*Log[2]^2)/5806080 + (727*ca*cf*tf*Log[2]^4)/1658880 - (727*cf^2*tf*Log[2]^4)/829440 + (727*ca*cf*tf*PolyLog[4, 1/2])/69120 - (727*cf^2*tf*PolyLog[4, 1/2])/34560 - 
       (102930253*ca*cf*tf*Zeta[3])/1238630400 - (5934764569*cf^2*tf*Zeta[3])/1857945600 + (34273*ca*cf*lmmOS*tf*Zeta[3])/1105920 - (317921*cf^2*lmmOS*tf*Zeta[3])/552960 + 
       nh*((-71*cf*lmmOS*tf)/12096 - (13*cf*lmmOS^2*tf)/3024 - (cf*lmmOS^3*tf)/1008 - (cf*lmmOS*Pi^2*tf)/1512 + (6754221941*cf*tf^2)/83607552000 + (129861349*cf*lmmOS*tf^2)/2090188800 + 
         (151*cf*lmmOS^2*tf^2)/15120 + (cf*lmmOS^3*tf^2)/504 - (7*cf*(ltH - I*Pi)*tf^2)/720 - (cf*(ltH - I*Pi)^2*tf^2)/720 - (13*cf*Pi^2*tf^2)/4536 - (cf*lmmOS*Pi^2*tf^2)/756 + (140581*cf*Pi^4*tf^2)/159252480 + 
         (2869*cf*Pi^2*tf^2*Log[2]^2)/1327104 - (2869*cf*tf^2*Log[2]^4)/1327104 - (2869*cf*tf^2*PolyLog[4, 1/2])/55296 - (12106241*cf*tf^2*Zeta[3])/106168320 - (20083*cf*lmmOS*tf^2*Zeta[3])/884736)) + 
     (226940957*ca^2*cf*Zeta[5])/16473600 - (72101567*ca*cf^2*Zeta[5])/2059200 + (16570237*cf^3*Zeta[5])/1372800 + 
     nh*(-(ca*cf)/378 + (5*cf^2)/448 + (1255*ca*cf*lmmOS)/48384 + (6457*cf^2*lmmOS)/226800 + (115*ca*cf*lmmOS^2)/6048 + (1991*cf^2*lmmOS^2)/151200 + (11*ca*cf*lmmOS^3)/4032 + 
       (1234082295799*d33FF)/(5579410636800*nc) - (ca*cf*lmmOS*Pi^2)/1512 + (5*cf^2*lmmOS*Pi^2)/2016 - (16542457*d33FF*Pi^4)/(3715891200*nc) - (359589732417217*ca*cf*tf)/1506440871936000 - 
       (16005202947599*cf^2*tf)/5794003353600 - (1670026199*ca*cf*lmmOS*tf)/8360755200 - (31673*cf^2*lmmOS*tf)/453600 - (2531*ca*cf*lmmOS^2*tf)/60480 - (1991*cf^2*lmmOS^2*tf)/75600 - (11*ca*cf*lmmOS^3*tf)/2016 + 
       (467*ca*cf*(ltH - I*Pi)*tf)/12960 + (167*cf^2*(ltH - I*Pi)*tf)/12960 + (11*ca*cf*(ltH - I*Pi)^2*tf)/2880 + (449*ca*cf*Pi^2*tf)/6048 + (49*cf^2*Pi^2*tf)/1350 + (13*ca*cf*lmmOS*Pi^2*tf)/1512 - 
       (5*cf^2*lmmOS*Pi^2*tf)/1008 + (100378111*ca*cf*Pi^4*tf)/4954521600 + (810625379*cf^2*Pi^4*tf)/1393459200 + (ca*cf*lmmOS*Pi^2*Log[2])/504 - (cf^2*lmmOS*Pi^2*Log[2])/252 - (16*ca*cf*Pi^2*tf*Log[2])/189 - 
       (4*cf^2*Pi^2*tf*Log[2])/189 - (ca*cf*lmmOS*Pi^2*tf*Log[2])/252 + (cf^2*lmmOS*Pi^2*tf*Log[2])/126 - (1010393*d33FF*Pi^2*Log[2]^2)/(154828800*nc) + (1647017*ca*cf*Pi^2*tf*Log[2]^2)/24772608 + 
       (9545687*cf^2*Pi^2*tf*Log[2]^2)/4644864 + (1010393*d33FF*Log[2]^4)/(154828800*nc) - (1647017*ca*cf*tf*Log[2]^4)/24772608 - (9545687*cf^2*tf*Log[2]^4)/4644864 + (1010393*d33FF*PolyLog[4, 1/2])/(6451200*nc) - 
       (1647017*ca*cf*tf*PolyLog[4, 1/2])/1032192 - (9545687*cf^2*tf*PolyLog[4, 1/2])/193536 - (ca*cf*lmmOS*Zeta[3])/336 + (cf^2*lmmOS*Zeta[3])/168 + (5991575341*d33FF*Zeta[3])/(45921075200*nc) - 
       (2471662470721*ca*cf*tf*Zeta[3])/2479738060800 - (4499469092203*cf^2*tf*Zeta[3])/143061811200 + (1693847*ca*cf*lmmOS*tf*Zeta[3])/24772608 - (cf^2*lmmOS*tf*Zeta[3])/84 - (ca*cf*Pi^2*tf*Zeta[3])/336 - 
       (23*ca*cf*tf*Zeta[5])/576)) + rhoOS^3*((-34285134571824480087911*ca^2*cf)/32124550305860812800000 - (1778072859972589041643*ca*cf^2)/65560306746654720000 - 
     (1521962022730266657107*cf^3)/114730536806645760000 - (6239870785253843*ca^2*cf*lmmOS)/5243865661440000 - (799684424689007*ca*cf^2*lmmOS)/74912366592000 + (12655753*ca^2*cf*lmmOS^2)/3048192000 + 
     (5083*ca^2*cf*Pi^2)/1935360 - (1080397*ca*cf^2*Pi^2)/169344000 + (32969*cf^3*Pi^2)/1411200 - (143*ca^2*cf*lmmOS*Pi^2)/201600 + (143*ca*cf^2*lmmOS*Pi^2)/53760 + 
     (138553444983776731*ca^2*cf*Pi^4)/285665824604160000 - (149783975451998893*ca*cf^2*Pi^4)/142832912302080000 + (1055300345173511*cf^3*Pi^4)/2380548538368000 + 
     nl^2*((5853202459*cf*tf^2)/2100394800000 + (53663017*cf*lmmOS*tf^2)/80015040000 + (104593*cf*lmmOS^2*tf^2)/190512000 + (169*cf*Pi^2*tf^2)/302400 + (13*cf*lmmOS*Pi^2*tf^2)/50400) + 
     (299*ca^2*cf*Pi^2*Log[2])/40320 + (124613*ca*cf^2*Pi^2*Log[2])/14112000 - (333913*cf^3*Pi^2*Log[2])/7056000 + (143*ca^2*cf*lmmOS*Pi^2*Log[2])/67200 - (143*ca*cf^2*lmmOS*Pi^2*Log[2])/33600 - 
     (1212851699*ca^2*cf*Pi^4*Log[2])/2075673600 + (13023744533*ca*cf^2*Pi^4*Log[2])/5189184000 - (3479743019*cf^3*Pi^4*Log[2])/1297296000 + (5349074456170339*ca^2*cf*Pi^2*Log[2]^2)/2380548538368000 - 
     (5879187990344653*ca*cf^2*Pi^2*Log[2]^2)/1190274269184000 + (29450751898573*cf^3*Pi^2*Log[2]^2)/33063174144000 - (23874013*ca^2*cf*Pi^2*Log[2]^3)/25945920 + (469410527*ca*cf^2*Pi^2*Log[2]^3)/129729600 - 
     (230670397*cf^3*Pi^2*Log[2]^3)/64864800 - (5354140206780259*ca^2*cf*Log[2]^4)/2380548538368000 + (5884253740954573*ca*cf^2*Log[2]^4)/1190274269184000 - (29450751898573*cf^3*Log[2]^4)/33063174144000 + 
     (23874013*ca^2*cf*Log[2]^5)/43243200 - (469410527*ca*cf^2*Log[2]^5)/216216000 + (230670397*cf^3*Log[2]^5)/108108000 - (5354140206780259*ca^2*cf*PolyLog[4, 1/2])/99189522432000 + 
     (5884253740954573*ca*cf^2*PolyLog[4, 1/2])/49594761216000 - (29450751898573*cf^3*PolyLog[4, 1/2])/1377632256000 - (23874013*ca^2*cf*PolyLog[5, 1/2])/360360 + (469410527*ca*cf^2*PolyLog[5, 1/2])/1801800 - 
     (230670397*cf^3*PolyLog[5, 1/2])/900900 - (489701333597687741921*ca^2*cf*Zeta[3])/22662822085263360000 + (102615649849459650791*ca*cf^2*Zeta[3])/1259045671403520000 - 
     (5262067296028467133*cf^3*Zeta[3])/257532069150720000 + (12755254523*ca^2*cf*lmmOS*Zeta[3])/12683575296 + (13452054517*ca*cf^2*lmmOS*Zeta[3])/1509949440 - (663*ca^2*cf*Pi^2*Zeta[3])/179200 + 
     (247*ca*cf^2*Pi^2*Zeta[3])/44800 + (13*cf^3*Pi^2*Zeta[3])/44800 + nh^2*((13*cf*lmmOS^2)/100800 + (13*cf*lmmOS^3)/134400 - (1859*cf*lmmOS*tf)/806400 - (169*cf*lmmOS^2*tf)/201600 - (13*cf*lmmOS^3*tf)/67200 + 
       (13*cf*lmmOS*Pi^2*tf)/50400 + (15330255134423*cf*tf^2)/215205838848000 + (1859*cf*lmmOS*tf^2)/403200 + (13*cf*lmmOS^2*tf^2)/11200 - (13*cf*Pi^2*tf^2)/94500 - (13*cf*lmmOS*Pi^2*tf^2)/25200 - 
       (2261636803*cf*tf^2*Zeta[3])/39360921600) + nl*((81558957237563929*ca*cf*tf)/1101211788902400000 + (614885890399783*cf^2*tf)/209754626457600 + (563812611758681*ca*cf*lmmOS*tf)/1310966415360000 + 
       (2907017990581*cf^2*lmmOS*tf)/749123665920 - (1150523*ca*cf*lmmOS^2*tf)/381024000 - (13*ca*cf*Pi^2*tf)/6912 - (238363*cf^2*Pi^2*tf)/42336000 - (13*ca*cf*lmmOS*Pi^2*tf)/28800 - (13*cf^2*lmmOS*Pi^2*tf)/13440 + 
       (174346351327*ca*cf*Pi^4*tf)/14269022208000 + (771404975393*cf^2*Pi^4*tf)/7134511104000 - (143*ca*cf*Pi^2*tf*Log[2])/50400 + (143*cf^2*Pi^2*tf*Log[2])/25200 - (13*ca*cf*lmmOS*Pi^2*tf*Log[2])/16800 + 
       (13*cf^2*lmmOS*Pi^2*tf*Log[2])/8400 + (17002499*ca*cf*Pi^2*tf*Log[2]^2)/23781703680 - (17002499*cf^2*Pi^2*tf*Log[2]^2)/11890851840 + (1000007*ca*cf*tf*Log[2]^4)/16986931200 - 
       (1000007*cf^2*tf*Log[2]^4)/8493465600 + (1000007*ca*cf*tf*PolyLog[4, 1/2])/707788800 - (1000007*cf^2*tf*PolyLog[4, 1/2])/353894400 - (483999414587*ca*cf*tf*Zeta[3])/452984832000 - 
       (373078720307999*cf^2*tf*Zeta[3])/33294385152000 - (1159568593*ca*cf*lmmOS*tf*Zeta[3])/3170893824 - (1222914047*cf^2*lmmOS*tf*Zeta[3])/377487360 + 
       nh*((-923*cf*lmmOS*tf)/806400 - (169*cf*lmmOS^2*tf)/201600 - (13*cf*lmmOS^3*tf)/67200 - (13*cf*lmmOS*Pi^2*tf)/100800 + (22894851546373*cf*tf^2)/983224811520000 + (874674701*cf*lmmOS*tf^2)/65028096000 + 
         (3329*cf*lmmOS^2*tf^2)/1814400 + (13*cf*lmmOS^3*tf^2)/33600 - (3167*cf*(ltH - I*Pi)*tf^2)/3628800 - (41*cf*(ltH - I*Pi)^2*tf^2)/259200 - (169*cf*Pi^2*tf^2)/302400 - (13*cf*lmmOS*Pi^2*tf^2)/50400 + 
         (1336867*cf*Pi^4*tf^2)/6370099200 + (27283*cf*Pi^2*tf^2*Log[2]^2)/53084160 - (27283*cf*tf^2*Log[2]^4)/53084160 - (27283*cf*tf^2*PolyLog[4, 1/2])/2211840 - (49856951*cf*tf^2*Zeta[3])/1698693120 - 
         (190981*cf*lmmOS*tf^2*Zeta[3])/35389440)) + (1311273841*ca^2*cf*Zeta[5])/18450432 - (71451341711*ca*cf^2*Zeta[5])/230630400 + (1127531243*cf^3*Zeta[5])/3603600 + 
     nh*((-13*ca*cf)/25200 + (39*cf^2)/17920 + (3263*ca*cf*lmmOS)/645120 + (17681*cf^2*lmmOS)/2646000 + (299*ca*cf*lmmOS^2)/80640 + (96403*cf^2*lmmOS^2)/28224000 + (143*ca*cf*lmmOS^3)/268800 + 
       (464743038041050133*d33FF)/(1245645828186439680*nc) - (13*ca*cf*lmmOS*Pi^2)/100800 + (13*cf^2*lmmOS*Pi^2)/26880 - (848539317301*d33FF*Pi^4)/(17836277760000*nc) + 
       (170737534608670159079*ca*cf*tf)/922257007407267840000 - (10229684842266123137*cf^2*tf)/1060534373842944000 - (32185056173*ca*cf*lmmOS*tf)/780337152000 - (12939281*cf^2*lmmOS*tf)/762048000 - 
       (56977*ca*cf*lmmOS^2*tf)/7257600 - (96403*cf^2*lmmOS^2*tf)/14112000 - (143*ca*cf*lmmOS^3*tf)/134400 + (123449*ca*cf*(ltH - I*Pi)*tf)/43545600 + (2249*cf^2*(ltH - I*Pi)*tf)/622080 + 
       (451*ca*cf*(ltH - I*Pi)^2*tf)/1036800 + (5837*ca*cf*Pi^2*tf)/403200 + (173753*cf^2*Pi^2*tf)/21168000 + (169*ca*cf*lmmOS*Pi^2*tf)/100800 - (13*cf^2*lmmOS*Pi^2*tf)/13440 - 
       (8469171601493*ca*cf*Pi^4*tf)/915595591680000 + (7050935207471*cf^2*Pi^4*tf)/4904976384000 + (13*ca*cf*lmmOS*Pi^2*Log[2])/33600 - (13*cf^2*lmmOS*Pi^2*Log[2])/16800 - (26*ca*cf*Pi^2*tf*Log[2])/1575 - 
       (13*cf^2*Pi^2*tf*Log[2])/3150 - (13*ca*cf*lmmOS*Pi^2*tf*Log[2])/16800 + (13*cf^2*lmmOS*Pi^2*tf*Log[2])/8400 - (4915118627*d33FF*Pi^2*Log[2]^2)/(29727129600*nc) - 
       (70130010761*ca*cf*Pi^2*tf*Log[2]^2)/2543321088000 + (414755152447*cf^2*Pi^2*tf*Log[2]^2)/81749606400 + (4915118627*d33FF*Log[2]^4)/(29727129600*nc) + (70130010761*ca*cf*tf*Log[2]^4)/2543321088000 - 
       (414755152447*cf^2*tf*Log[2]^4)/81749606400 + (4915118627*d33FF*PolyLog[4, 1/2])/(1238630400*nc) + (70130010761*ca*cf*tf*PolyLog[4, 1/2])/105971712000 - (414755152447*cf^2*tf*PolyLog[4, 1/2])/3406233600 - 
       (13*ca*cf*lmmOS*Zeta[3])/22400 + (13*cf^2*lmmOS*Zeta[3])/11200 + (1888940239738270241*d33FF*Zeta[3])/(768917177892864000*nc) + (7079155823773793951*ca*cf*tf*Zeta[3])/22771777960673280000 - 
       (655705486908637327*cf^2*tf*Zeta[3])/8728677974016000 + (79278469*ca*cf*lmmOS*tf*Zeta[3])/4954521600 - (13*cf^2*lmmOS*tf*Zeta[3])/5600 - (13*ca*cf*Pi^2*tf*Zeta[3])/22400 + (4231*ca*cf*tf*Zeta[5])/40320)) + 
   rhoOS*((-1134194777*ca^2*cf)/2090188800 - (218656733*ca*cf^2)/38707200 + (9016993*cf^3)/2419200 - (2408171*ca^2*cf*lmmOS)/1658880 - (396517*ca*cf^2*lmmOS)/92160 + (7381*ca^2*cf*lmmOS^2)/51840 + 
     (2737*ca^2*cf*Pi^2)/41472 - (1457*ca*cf^2*Pi^2)/11520 + (589*cf^3*Pi^2)/1280 - (77*ca^2*cf*lmmOS*Pi^2)/4320 + (77*ca*cf^2*lmmOS*Pi^2)/1152 + (53485021*ca^2*cf*Pi^4)/154828800 - 
     (206294321*ca*cf^2*Pi^4)/232243200 + (6391789*cf^3*Pi^4)/58060800 + nl^2*((21221*cf*tf^2)/233280 + (139*cf*lmmOS*tf^2)/12960 + (61*cf*lmmOS^2*tf^2)/3240 + (91*cf*Pi^2*tf^2)/6480 + 
       (7*cf*lmmOS*Pi^2*tf^2)/1080) + (161*ca^2*cf*Pi^2*Log[2])/864 + (13*ca*cf^2*Pi^2*Log[2])/108 - (71*cf^3*Pi^2*Log[2])/72 + (77*ca^2*cf*lmmOS*Pi^2*Log[2])/1440 - (77*ca*cf^2*lmmOS*Pi^2*Log[2])/720 - 
     (12953*ca^2*cf*Pi^4*Log[2])/60480 + (1735*ca*cf^2*Pi^4*Log[2])/1512 - (7249*cf^3*Pi^4*Log[2])/5040 + (419849*ca^2*cf*Pi^2*Log[2]^2)/258048 - (6637121*ca*cf^2*Pi^2*Log[2]^2)/1935360 + 
     (169693*cf^3*Pi^2*Log[2]^2)/483840 - (143*ca^2*cf*Pi^2*Log[2]^3)/378 + (625*ca*cf^2*Pi^2*Log[2]^3)/378 - (113*cf^3*Pi^2*Log[2]^3)/63 - (2168237*ca^2*cf*Log[2]^4)/1290240 + (6844097*ca*cf^2*Log[2]^4)/1935360 - 
     (169693*cf^3*Log[2]^4)/483840 + (143*ca^2*cf*Log[2]^5)/630 - (125*ca*cf^2*Log[2]^5)/126 + (113*cf^3*Log[2]^5)/105 - (2168237*ca^2*cf*PolyLog[4, 1/2])/53760 + (6844097*ca*cf^2*PolyLog[4, 1/2])/80640 - 
     (169693*cf^3*PolyLog[4, 1/2])/20160 - (572*ca^2*cf*PolyLog[5, 1/2])/21 + (2500*ca*cf^2*PolyLog[5, 1/2])/21 - (904*cf^3*PolyLog[5, 1/2])/7 - (930700553*ca^2*cf*Zeta[3])/51609600 + 
     (5038703203*ca*cf^2*Zeta[3])/77414400 - (5171977*cf^3*Zeta[3])/537600 + (39391*ca^2*cf*lmmOS*Zeta[3])/24576 + (146531*ca*cf^2*lmmOS*Zeta[3])/36864 - (119*ca^2*cf*Pi^2*Zeta[3])/1280 + 
     (133*ca*cf^2*Pi^2*Zeta[3])/960 + (7*cf^3*Pi^2*Zeta[3])/960 + nh^2*((7*cf*lmmOS^2)/2160 + (7*cf*lmmOS^3)/2880 - (1001*cf*lmmOS*tf)/17280 - (91*cf*lmmOS^2*tf)/4320 - (7*cf*lmmOS^3*tf)/1440 + 
       (7*cf*lmmOS*Pi^2*tf)/1080 + (727787*cf*tf^2)/1224720 + (1001*cf*lmmOS*tf^2)/8640 + (7*cf*lmmOS^2*tf^2)/240 - (7*cf*Pi^2*tf^2)/2025 - (7*cf*lmmOS*Pi^2*tf^2)/540 - (10279*cf*tf^2*Zeta[3])/24192) + 
     nl*((-5759999*ca*cf*tf)/14929920 + (85471*cf^2*tf)/92160 + (65171*ca*cf*lmmOS*tf)/138240 + (35071*cf^2*lmmOS*tf)/23040 - (671*ca*cf*lmmOS^2*tf)/6480 - (245*ca*cf*Pi^2*tf)/5184 - (31*cf^2*Pi^2*tf)/288 - 
       (49*ca*cf*lmmOS*Pi^2*tf)/4320 - (7*cf^2*lmmOS*Pi^2*tf)/288 + (22123*ca*cf*Pi^4*tf)/1105920 + (28693*cf^2*Pi^4*tf)/552960 - (77*ca*cf*Pi^2*tf*Log[2])/1080 + (77*cf^2*Pi^2*tf*Log[2])/540 - 
       (7*ca*cf*lmmOS*Pi^2*tf*Log[2])/360 + (7*cf^2*lmmOS*Pi^2*tf*Log[2])/180 + (79*ca*cf*Pi^2*tf*Log[2]^2)/5120 - (79*cf^2*Pi^2*tf*Log[2]^2)/2560 + (37*ca*cf*tf*Log[2]^4)/9216 - (37*cf^2*tf*Log[2]^4)/4608 + 
       (37*ca*cf*tf*PolyLog[4, 1/2])/384 - (37*cf^2*tf*PolyLog[4, 1/2])/192 - (227717*ca*cf*tf*Zeta[3])/122880 - (2723923*cf^2*tf*Zeta[3])/552960 - (3581*ca*cf*lmmOS*tf*Zeta[3])/6144 - 
       (13321*cf^2*lmmOS*tf*Zeta[3])/9216 + nh*((-497*cf*lmmOS*tf)/17280 - (91*cf*lmmOS^2*tf)/4320 - (7*cf*lmmOS^3*tf)/1440 - (7*cf*lmmOS*Pi^2*tf)/2160 + (323911*cf*tf^2)/933120 + (22297*cf*lmmOS*tf^2)/77760 + 
         (91*cf*lmmOS^2*tf^2)/2160 + (7*cf*lmmOS^3*tf^2)/720 - (91*cf*Pi^2*tf^2)/6480 - (7*cf*lmmOS*Pi^2*tf^2)/1080 + (539*cf*Pi^4*tf^2)/103680 + (11*cf*Pi^2*tf^2*Log[2]^2)/864 - (11*cf*tf^2*Log[2]^4)/864 - 
         (11*cf*tf^2*PolyLog[4, 1/2])/36 - (6923*cf*tf^2*Zeta[3])/13824 - (77*cf*lmmOS*tf^2*Zeta[3])/576)) + (28057*ca^2*cf*Zeta[5])/896 - (409775*ca*cf^2*Zeta[5])/2688 + (221063*cf^3*Zeta[5])/1344 + 
     nh*((-7*ca*cf)/540 + (7*cf^2)/128 + (1757*ca*cf*lmmOS)/13824 + (433*cf^2*lmmOS)/4320 + (161*ca*cf*lmmOS^2)/1728 + (101*cf^2*lmmOS^2)/2880 + (77*ca*cf*lmmOS^3)/5760 + (24226021*d33FF)/(31933440*nc) - 
       (7*ca*cf*lmmOS*Pi^2)/2160 + (7*cf^2*lmmOS*Pi^2)/576 + (1489*d33FF*Pi^4)/(34560*nc) - (816064079*ca*cf*tf)/574801920 - (3639211*cf^2*tf)/967680 - (275129*ca*cf*lmmOS*tf)/311040 - (433*cf^2*lmmOS*tf)/2160 - 
       (161*ca*cf*lmmOS^2*tf)/864 - (101*cf^2*lmmOS^2*tf)/1440 - (77*ca*cf*lmmOS^3*tf)/2880 + (3143*ca*cf*Pi^2*tf)/8640 + (449*cf^2*Pi^2*tf)/3240 + (91*ca*cf*lmmOS*Pi^2*tf)/2160 - (7*cf^2*lmmOS*Pi^2*tf)/288 + 
       (8111*ca*cf*Pi^4*tf)/368640 + (3713*cf^2*Pi^4*tf)/10368 + (7*ca*cf*lmmOS*Pi^2*Log[2])/720 - (7*cf^2*lmmOS*Pi^2*Log[2])/360 - (56*ca*cf*Pi^2*tf*Log[2])/135 - (14*cf^2*Pi^2*tf*Log[2])/135 - 
       (7*ca*cf*lmmOS*Pi^2*tf*Log[2])/360 + (7*cf^2*lmmOS*Pi^2*tf*Log[2])/180 + (151*d33FF*Pi^2*Log[2]^2)/(720*nc) + (733*ca*cf*Pi^2*tf*Log[2]^2)/9216 + (1103*cf^2*Pi^2*tf*Log[2]^2)/864 - 
       (151*d33FF*Log[2]^4)/(720*nc) - (733*ca*cf*tf*Log[2]^4)/9216 - (1103*cf^2*tf*Log[2]^4)/864 - (151*d33FF*PolyLog[4, 1/2])/(30*nc) - (733*ca*cf*tf*PolyLog[4, 1/2])/384 - (1103*cf^2*tf*PolyLog[4, 1/2])/36 - 
       (7*ca*cf*lmmOS*Zeta[3])/480 + (7*cf^2*lmmOS*Zeta[3])/240 - (59351603*d33FF*Zeta[3])/(21288960*nc) - (19453663*ca*cf*tf*Zeta[3])/21288960 - (34700459*cf^2*tf*Zeta[3])/1935360 + 
       (4571*ca*cf*lmmOS*tf*Zeta[3])/11520 - (7*cf^2*lmmOS*tf*Zeta[3])/120 - (7*ca*cf*Pi^2*tf*Zeta[3])/480 + (55*ca*cf*tf*Zeta[5])/96))));
       
AffOS = (api5^2*((-13*cf*tf)/8 + (cf*lmmOS*tf)/4 - (cf*(ltH - I*Pi)*tf)/4 + cf*tf*Zeta[3] + rhoOS^3*((-3668899*cf*tf)/114307200000 - (53*cf*lmmOS*tf)/1417500 + (53*cf*(ltH - I*Pi)*tf)/1417500 + (13*cf*tf*Zeta[3])/16800) + 
   rhoOS^2*((-3953*cf*tf)/4233600 - (cf*lmmOS*tf)/40320 + (cf*(ltH - I*Pi)*tf)/40320 + (cf*tf*Zeta[3])/168) + 
   rhoOS*((-3493*cf*tf)/129600 + (19*cf*lmmOS*tf)/4320 - (19*cf*(ltH - I*Pi)*tf)/4320 + (7*cf*tf*Zeta[3])/120)) + 
 api5^3*((-1679*ca*cf*tf)/144 + (33*cf^2*tf)/16 + (17*ca*cf*lmmOS*tf)/48 - (5*cf^2*lmmOS*tf)/8 + (11*ca*cf*lmmOS^2*tf)/48 + (cf*(4*cf + 3*cf*lmmOS)*tf)/8 - (10*ca*cf*(ltH - I*Pi)*tf)/3 + (cf^2*(ltH - I*Pi)*tf)/4 - 
   (11*ca*cf*(ltH - I*Pi)^2*tf)/48 + (55*ca*cf*Pi^2*tf)/864 + (11*ca*cf*Pi^4*tf)/6480 - (31*cf*nh*tf^2)/108 + (29*ca*cf*tf*Zeta[3])/4 + (13*cf^2*tf*Zeta[3])/4 + (11*ca*cf*(ltH - I*Pi)*tf*Zeta[3])/6 + 
   nl*((28*cf*tf^2)/9 - (cf*lmmOS^2*tf^2)/12 + (13*cf*(ltH - I*Pi)*tf^2)/12 + (cf*(ltH - I*Pi)^2*tf^2)/12 - (5*cf*Pi^2*tf^2)/216 - (cf*Pi^4*tf^2)/1620 - (7*cf*tf^2*Zeta[3])/3 - (2*cf*(ltH - I*Pi)*tf^2*Zeta[3])/3) + 
   (5*ca*cf*tf*Zeta[5])/6 - 5*cf^2*tf*Zeta[5] + rhoOS*((-21588109*ca*cf*tf)/46656000 + (1842221*cf^2*tf)/23328000 + (143057*ca*cf*lmmOS*tf)/1555200 + (30917*cf^2*lmmOS*tf)/777600 - (11*ca*cf*lmmOS^2*tf)/17280 - 
     (11*cf^2*lmmOS^2*tf)/3240 - (73301*ca*cf*(ltH - I*Pi)*tf)/518400 - (30917*cf^2*(ltH - I*Pi)*tf)/777600 + (121*ca*cf*lmmOS*(ltH - I*Pi)*tf)/12960 + (11*cf^2*lmmOS*(ltH - I*Pi)*tf)/1620 - 
     (451*ca*cf*(ltH - I*Pi)^2*tf)/51840 - (11*cf^2*(ltH - I*Pi)^2*tf)/3240 + (77*ca*cf*Pi^2*tf)/20736 + (11*cf^2*Pi^2*tf)/9720 + (77*ca*cf*Pi^4*tf)/777600 + (24079*ca*cf*tf*Zeta[3])/69120 + 
     (1357*cf^2*tf*Zeta[3])/6912 + (77*ca*cf*(ltH - I*Pi)*tf*Zeta[3])/720 + nh*((-411529*cf*tf^2)/4665600 + (cf*lmmOS*tf^2)/135 - (cf*(ltH - I*Pi)*tf^2)/135 + (175*cf*tf^2*Zeta[3])/4608) + 
     nl*((557029*cf*tf^2)/5832000 - (407*cf*lmmOS*tf^2)/32400 - (19*cf*lmmOS^2*tf^2)/12960 + (1187*cf*(ltH - I*Pi)*tf^2)/38880 + (19*cf*(ltH - I*Pi)^2*tf^2)/12960 - (61*cf*Pi^2*tf^2)/77760 - 
       (7*cf*Pi^4*tf^2)/194400 - (29*cf*tf^2*Zeta[3])/240 - (7*cf*(ltH - I*Pi)*tf^2*Zeta[3])/180) + (7*ca*cf*tf*Zeta[5])/144 - (7*cf^2*tf*Zeta[5])/24) + 
   rhoOS^2*((17097291293*ca*cf*tf)/1024192512000 + (9621334943*cf^2*tf)/14224896000 + (2537083*ca*cf*lmmOS*tf)/243855360 + (3768139*cf^2*lmmOS*tf)/1219276800 - (185*ca*cf*lmmOS^2*tf)/258048 - 
     (193*cf^2*lmmOS^2*tf)/387072 - (14772599*ca*cf*(ltH - I*Pi)*tf)/1219276800 - (3768139*cf^2*(ltH - I*Pi)*tf)/1219276800 + (2687*ca*cf*lmmOS*(ltH - I*Pi)*tf)/1935360 + (193*cf^2*lmmOS*(ltH - I*Pi)*tf)/193536 - 
     (2599*ca*cf*(ltH - I*Pi)^2*tf)/3870720 - (193*cf^2*(ltH - I*Pi)^2*tf)/387072 + (629*ca*cf*Pi^2*tf)/1658880 + (193*cf^2*Pi^2*tf)/1161216 + (11*ca*cf*Pi^4*tf)/1088640 - (463453*ca*cf*tf*Zeta[3])/38707200 - 
     (10113443*cf^2*tf*Zeta[3])/19353600 + (11*ca*cf*(ltH - I*Pi)*tf*Zeta[3])/1008 + nh*((-31561003*cf*tf^2)/2438553600 + (1619*cf*lmmOS*tf^2)/1814400 - (1619*cf*(ltH - I*Pi)*tf^2)/1814400 + 
       (1099*cf*tf^2*Zeta[3])/147456) + nl*((23409433*cf*tf^2)/3556224000 - (1307*cf*lmmOS*tf^2)/1058400 + (cf*lmmOS^2*tf^2)/120960 + (337*cf*(ltH - I*Pi)*tf^2)/181440 - (cf*(ltH - I*Pi)^2*tf^2)/120960 - 
       (13*cf*Pi^2*tf^2)/241920 - (cf*Pi^4*tf^2)/272160 - (299*cf*tf^2*Zeta[3])/25200 - (cf*(ltH - I*Pi)*tf^2*Zeta[3])/252) + (5*ca*cf*tf*Zeta[5])/1008 - (5*cf^2*tf*Zeta[5])/168) + 
   rhoOS^3*((36608931129440729*ca*cf*tf)/553063956480000000 + (357163380850308007*cf^2*tf)/276531978240000000 + (7384016561*ca*cf*lmmOS*tf)/5486745600000 + (618818957*cf^2*lmmOS*tf)/3429216000000 - 
     (6110299*ca*cf*lmmOS^2*tf)/43545600000 - (824797*cf^2*lmmOS^2*tf)/10886400000 - (2568959891*ca*cf*(ltH - I*Pi)*tf)/1828915200000 - (618818957*cf^2*(ltH - I*Pi)*tf)/3429216000000 + 
     (513091*ca*cf*lmmOS*(ltH - I*Pi)*tf)/2419200000 + (824797*cf^2*lmmOS*(ltH - I*Pi)*tf)/5443200000 - (446477*ca*cf*(ltH - I*Pi)^2*tf)/6220800000 - (824797*cf^2*(ltH - I*Pi)^2*tf)/10886400000 + 
     (920797*ca*cf*Pi^2*tf)/18662400000 + (824797*cf^2*Pi^2*tf)/32659200000 + (143*ca*cf*Pi^4*tf)/108864000 - (40436426509*ca*cf*tf*Zeta[3])/743178240000 - (2777549246117*cf^2*tf*Zeta[3])/2601123840000 + 
     (143*ca*cf*(ltH - I*Pi)*tf*Zeta[3])/100800 + nh*((-620523394559*cf*tf^2)/263363788800000 + (48253*cf*lmmOS*tf^2)/408240000 - (48253*cf*(ltH - I*Pi)*tf^2)/408240000 + (931133*cf*tf^2*Zeta[3])/589824000) + 
     nl*((144701251343*cf*tf^2)/216040608000000 - (2921671*cf*lmmOS*tf^2)/21432600000 + (53*cf*lmmOS^2*tf^2)/4252500 + (183961*cf*(ltH - I*Pi)*tf^2)/1166400000 - (53*cf*(ltH - I*Pi)^2*tf^2)/4252500 - 
       (2077*cf*Pi^2*tf^2)/408240000 - (13*cf*Pi^4*tf^2)/27216000 - (2291*cf*tf^2*Zeta[3])/1512000 - (13*cf*(ltH - I*Pi)*tf^2*Zeta[3])/25200) + (13*ca*cf*tf*Zeta[5])/20160 - (13*cf^2*tf*Zeta[5])/3360)));
       
AtfOS = (api5^3*((11*d33FF)/(6*nc) - (4*d33FF*Zeta[3])/nc + rhoOS^2*((9222149*d33FF)/(27993600*nc) - (3137*d33FF*Pi^4)/(324000*nc) + (2129*d33FF*Zeta[3])/(4320*nc)) + 
  rhoOS^3*((42425653493*d33FF)/(313528320000*nc) - (207383*d33FF*Pi^4)/(15120000*nc) + (161441*d33FF*Zeta[3])/(162000*nc)) + rhoOS*((709*d33FF)/(576*nc) - (17*d33FF*Pi^4)/(540*nc) + (49*d33FF*Zeta[3])/(36*nc))));
  
AttMS = (1 + (7*rhoMS)/120 + rhoMS^2/168 + (13*rhoMS^3)/16800 + api5*((-3*cf)/4 + ((19*cf)/360 - (7*cf*lmmMS)/80)*rhoMS + ((26*cf)/4725 - (cf*lmmMS)/56)*rhoMS^2 + ((6313*cf)/21168000 - (39*cf*lmmMS)/11200)*rhoMS^3) + 
 api5^2*((-7*ca*cf)/12 + (27*cf^2)/32 - (11*ca*cf*lmmMS)/16 - (cf*nh*tf)/12 + nl*(-(cf*tf)/12 + (cf*lmmMS*tf)/4) + 
   rhoMS^3*((-580669463980633*ca*cf)/873977610240000 - (72833691101869*cf^2)/12485394432000 - (561101*ca*cf*lmmMS)/127008000 + (32419*cf^2*lmmMS)/9408000 - (143*ca*cf*lmmMS^2)/89600 + (351*cf^2*lmmMS^2)/44800 + 
     nl*((129506333*cf*tf)/53343360000 + (6889*cf*lmmMS*tf)/7938000 + (13*cf*lmmMS^2*tf)/22400) + (29081227369*ca*cf*Zeta[3])/52848230400 + (42771320797*cf^2*Zeta[3])/8808038400 + 
     nh*((-41026789*cf*tf)/4816896000 + (149*cf*lmmMS*tf)/302400 - (13*cf*lmmMS^2*tf)/22400 + (41*cf*(ltH - I*Pi)*tf)/86400 + (190981*cf*tf*Zeta[3])/23592960)) + 
   rhoMS^2*((6067543*ca*cf)/193536000 - (57949169*cf^2)/58060800 - (17249*ca*cf*lmmMS)/907200 + (811*cf^2*lmmMS)/100800 - (11*ca*cf*lmmMS^2)/1344 + (3*cf^2*lmmMS^2)/112 + 
     nl*((167999*cf*tf)/13608000 + (709*cf*lmmMS*tf)/226800 + (cf*lmmMS^2*tf)/336) - (193831*ca*cf*Zeta[3])/5160960 + (2179367*cf^2*Zeta[3])/2580480 + 
     nh*((-35581669*cf*tf)/1393459200 + (cf*lmmMS*tf)/1260 - (cf*lmmMS^2*tf)/336 + (cf*(ltH - I*Pi)*tf)/240 + (20083*cf*tf*Zeta[3])/589824)) + 
   rhoMS*((-330349*ca*cf)/276480 - (112711*cf^2)/46080 - (1201*ca*cf*lmmMS)/17280 + (79*cf^2*lmmMS)/1920 - (77*ca*cf*lmmMS^2)/1920 + (21*cf^2*lmmMS^2)/320 + 
     nl*((1213*cf*tf)/17280 + (29*cf*lmmMS*tf)/4320 + (7*cf*lmmMS^2*tf)/480) + (18801*ca*cf*Zeta[3])/20480 + (63917*cf^2*Zeta[3])/30720 + 
     nh*((-1763*cf*tf)/10368 + (7*cf*lmmMS*tf)/288 - (7*cf*lmmMS^2*tf)/480 + (77*cf*tf*Zeta[3])/384))) + 
 api5^3*((-4415*ca^2*cf)/864 + (2303*ca*cf^2)/384 - (471*cf^3)/128 - (461*ca^2*cf*lmmMS)/288 + (165*ca*cf^2*lmmMS)/64 - (121*ca^2*cf*lmmMS^2)/192 + 
   nl^2*((-19*cf*tf^2)/108 + (cf*lmmMS*tf^2)/18 - (cf*lmmMS^2*tf^2)/12) + (935*ca^2*cf*Zeta[3])/256 - (407*ca*cf^2*Zeta[3])/128 + 
   nh*((11*d33FF)/(12*nc) + (1477*ca*cf*tf)/1728 - (5*cf^2*tf)/12 - (11*ca*cf*lmmMS*tf)/72 - (2*d33FF*Zeta[3])/nc + (3*ca*cf*tf*Zeta[3])/128 + (13*cf^2*tf*Zeta[3])/32) + 
   nh^2*((113*cf*tf^2)/432 - (7*cf*tf^2*Zeta[3])/32) + nl*((817*ca*cf*tf)/432 - (41*cf^2*tf)/192 + (79*ca*cf*lmmMS*tf)/144 - (3*cf^2*lmmMS*tf)/4 + (11*ca*cf*lmmMS^2*tf)/24 - (37*ca*cf*tf*Zeta[3])/64 + 
     (13*cf^2*tf*Zeta[3])/32 + nh*((37*cf*tf^2)/432 + (cf*lmmMS*tf^2)/18 - (7*cf*tf^2*Zeta[3])/32)) + rhoMS^2*((-3804962045996029*ca^2*cf)/5021469573120000 - (179626356504173*ca*cf^2)/25107347865600 + 
     (48257052259303*cf^3)/9299017728000 + (3659579*ca^2*cf*lmmMS)/165888000 - (814083689*ca*cf^2*lmmMS)/435456000 + (1636459*cf^3*lmmMS)/552960 - (258589*ca^2*cf*lmmMS^2)/10886400 + 
     (33973*ca*cf^2*lmmMS^2)/403200 - (1643*cf^3*lmmMS^2)/33600 - (121*ca^2*cf*lmmMS^3)/24192 + (11*ca*cf^2*lmmMS^3)/448 - (3*cf^3*lmmMS^3)/112 + (2267110103*ca^2*cf*Pi^4)/442810368000 - 
     (2480162179903*ca*cf^2*Pi^4)/15941173248000 + (1275956879047*cf^3*Pi^4)/7970586624000 - (46868881*ca^2*cf*Pi^4*Log[2])/370656000 + (52583119*ca*cf^2*Pi^4*Log[2])/185328000 - 
     (952373*cf^3*Pi^4*Log[2])/15444000 + (905353529*ca^2*cf*Pi^2*Log[2]^2)/22140518400 - (370219609*ca*cf^2*Pi^2*Log[2]^2)/759103488 + (53924189227*cf^3*Pi^2*Log[2]^2)/66421555200 - 
     (1712179*ca^2*cf*Pi^2*Log[2]^3)/9266400 + (265487*ca*cf^2*Pi^2*Log[2]^3)/579150 - (137239*cf^3*Pi^2*Log[2]^3)/772200 - (905353529*ca^2*cf*Log[2]^4)/22140518400 + (370219609*ca*cf^2*Log[2]^4)/759103488 - 
     (53924189227*cf^3*Log[2]^4)/66421555200 + (1712179*ca^2*cf*Log[2]^5)/15444000 - (265487*ca*cf^2*Log[2]^5)/965250 + (137239*cf^3*Log[2]^5)/1287000 - (905353529*ca^2*cf*PolyLog[4, 1/2])/922521600 + 
     (370219609*ca*cf^2*PolyLog[4, 1/2])/31629312 - (53924189227*cf^3*PolyLog[4, 1/2])/2767564800 - (1712179*ca^2*cf*PolyLog[5, 1/2])/128700 + (1061948*ca*cf^2*PolyLog[5, 1/2])/32175 - 
     (137239*cf^3*PolyLog[5, 1/2])/10725 + (135819984586057*ca^2*cf*Zeta[3])/74392141824000 + (66965986681387*ca*cf^2*Zeta[3])/4649508864000 - (6206584615927*cf^3*Zeta[3])/476872704000 - 
     (2132141*ca^2*cf*lmmMS*Zeta[3])/30965760 + (6429379*ca*cf^2*lmmMS*Zeta[3])/3870720 - (2179367*cf^3*lmmMS*Zeta[3])/860160 + 
     nh^2*((5190943231*cf*tf^2)/27590492160 + (5*cf*lmmMS*tf^2)/2592 + (5*cf*lmmMS^2*tf^2)/3024 - (cf*lmmMS^3*tf^2)/1512 - (317801767*cf*tf^2*Zeta[3])/2043740160) + 
     nl^2*((366967*cf*tf^2)/43740000 - (8039*cf*lmmMS*tf^2)/1275750 - (709*cf*lmmMS^2*tf^2)/680400 - (cf*lmmMS^3*tf^2)/1512 - (cf*tf^2*Zeta[3])/108) + 
     nl*((225614825063*ca*cf*tf)/1254113280000 + (35171234323*cf^2*tf)/17915904000 + (18553361*ca*cf*lmmMS*tf)/2612736000 + (277185781*cf^2*lmmMS*tf)/435456000 + (35173*ca*cf*lmmMS^2*tf)/2721600 - 
       (859*cf^2*lmmMS^2*tf)/50400 + (11*ca*cf*lmmMS^3*tf)/3024 - (cf^2*lmmMS^3*tf)/112 - (952849*ca*cf*Pi^4*tf)/1393459200 + (2587037*cf^2*Pi^4*tf)/139345920 + (10271*ca*cf*Pi^2*tf*Log[2]^2)/11612160 - 
       (10271*cf^2*Pi^2*tf*Log[2]^2)/5806080 - (10271*ca*cf*tf*Log[2]^4)/11612160 + (10271*cf^2*tf*Log[2]^4)/5806080 - (10271*ca*cf*tf*PolyLog[4, 1/2])/483840 + (10271*cf^2*tf*PolyLog[4, 1/2])/241920 - 
       (28234351*ca*cf*tf*Zeta[3])/412876800 - (5833388569*cf^2*tf*Zeta[3])/1857945600 + (332071*ca*cf*lmmMS*tf*Zeta[3])/7741440 - (2248487*cf^2*lmmMS*tf*Zeta[3])/3870720 + 
       nh*((59122507*cf*tf^2)/1327104000 + (63966949*cf*lmmMS*tf^2)/2090188800 + (cf*lmmMS^2*tf^2)/720 + (cf*lmmMS^3*tf^2)/1512 - (7*cf*(ltH - I*Pi)*tf^2)/720 - (cf*(ltH - I*Pi)^2*tf^2)/720 + 
         (140581*cf*Pi^4*tf^2)/159252480 + (2869*cf*Pi^2*tf^2*Log[2]^2)/1327104 - (2869*cf*tf^2*Log[2]^4)/1327104 - (2869*cf*tf^2*PolyLog[4, 1/2])/55296 - (80811527*cf*tf^2*Zeta[3])/743178240 - 
         (20083*cf*lmmMS*tf^2*Zeta[3])/884736)) + (1583009699*ca^2*cf*Zeta[5])/115315200 - (503745719*ca*cf^2*Zeta[5])/14414400 + (38711553*cf^3*Zeta[5])/3203200 + 
     nh*((1234082295799*d33FF)/(5579410636800*nc) - (16542457*d33FF*Pi^4)/(3715891200*nc) - (25270210881217*ca*cf*tf)/1506440871936000 - (14257871555639*cf^2*tf)/5794003353600 - 
       (595440599*ca*cf*lmmMS*tf)/8360755200 + (41161189*cf^2*lmmMS*tf)/464486400 - (37*ca*cf*lmmMS^2*tf)/3360 + (799*cf^2*lmmMS^2*tf)/151200 - (11*ca*cf*lmmMS^3*tf)/6048 + (cf^2*lmmMS^3*tf)/112 + 
       (467*ca*cf*(ltH - I*Pi)*tf)/12960 - (49*cf^2*(ltH - I*Pi)*tf)/12960 - (cf^2*lmmMS*(ltH - I*Pi)*tf)/80 + (11*ca*cf*(ltH - I*Pi)^2*tf)/2880 + (41006299*ca*cf*Pi^4*tf)/2123366400 + 
       (812023139*cf^2*Pi^4*tf)/1393459200 - (1010393*d33FF*Pi^2*Log[2]^2)/(154828800*nc) + (1679785*ca*cf*Pi^2*tf*Log[2]^2)/24772608 + (9533399*cf^2*Pi^2*tf*Log[2]^2)/4644864 + 
       (1010393*d33FF*Log[2]^4)/(154828800*nc) - (1679785*ca*cf*tf*Log[2]^4)/24772608 - (9533399*cf^2*tf*Log[2]^4)/4644864 + (1010393*d33FF*PolyLog[4, 1/2])/(6451200*nc) - 
       (1679785*ca*cf*tf*PolyLog[4, 1/2])/1032192 - (9533399*cf^2*tf*PolyLog[4, 1/2])/193536 + (5991575341*d33FF*Zeta[3])/(45921075200*nc) - (838784505707*ca*cf*tf*Zeta[3])/826579353600 - 
       (4526475718003*cf^2*tf*Zeta[3])/143061811200 + (1988759*ca*cf*lmmMS*tf*Zeta[3])/24772608 - (165157*cf^2*lmmMS*tf*Zeta[3])/1376256 - (221*ca*cf*tf*Zeta[5])/4032)) + 
   rhoMS^3*((-35870599360446754647911*ca^2*cf)/32124550305860812800000 - (10643194725867640132093*ca*cf^2)/458922147226583040000 + (2490554243583122617333*cf^3)/114730536806645760000 - 
     (6426456984908243*ca^2*cf*lmmMS)/5243865661440000 - (40329429338801399*ca*cf^2*lmmMS)/5243865661440000 + (72807713630893*cf^3*lmmMS)/2774532096000 - (2012929*ca^2*cf*lmmMS^2)/381024000 + 
     (490121*ca*cf^2*lmmMS^2)/18816000 - (29049*cf^3*lmmMS^2)/1568000 - (1573*ca^2*cf*lmmMS^3)/1612800 + (1287*ca*cf^2*lmmMS^3)/179200 - (1053*cf^3*lmmMS^3)/89600 + 
     (138484750335354331*ca^2*cf*Pi^4)/285665824604160000 - (149684195515742893*ca*cf^2*Pi^4)/142832912302080000 + (1055070083782151*cf^3*Pi^4)/2380548538368000 - (1212851699*ca^2*cf*Pi^4*Log[2])/2075673600 + 
     (13023744533*ca*cf^2*Pi^4*Log[2])/5189184000 - (3479743019*cf^3*Pi^4*Log[2])/1297296000 + (5352451623243619*ca^2*cf*Pi^2*Log[2]^2)/2380548538368000 - (5883946725766093*ca*cf^2*Pi^2*Log[2]^2)/1190274269184000 + 
     (29527505695693*cf^3*Pi^2*Log[2]^2)/33063174144000 - (23874013*ca^2*cf*Pi^2*Log[2]^3)/25945920 + (469410527*ca*cf^2*Pi^2*Log[2]^3)/129729600 - (230670397*cf^3*Pi^2*Log[2]^3)/64864800 - 
     (5352451623243619*ca^2*cf*Log[2]^4)/2380548538368000 + (5883946725766093*ca*cf^2*Log[2]^4)/1190274269184000 - (29527505695693*cf^3*Log[2]^4)/33063174144000 + (23874013*ca^2*cf*Log[2]^5)/43243200 - 
     (469410527*ca*cf^2*Log[2]^5)/216216000 + (230670397*cf^3*Log[2]^5)/108108000 - (5352451623243619*ca^2*cf*PolyLog[4, 1/2])/99189522432000 + (5883946725766093*ca*cf^2*PolyLog[4, 1/2])/49594761216000 - 
     (29527505695693*cf^3*PolyLog[4, 1/2])/1377632256000 - (23874013*ca^2*cf*PolyLog[5, 1/2])/360360 + (469410527*ca*cf^2*PolyLog[5, 1/2])/1801800 - (230670397*cf^3*PolyLog[5, 1/2])/900900 - 
     (489210671133914660321*ca^2*cf*Zeta[3])/22662822085263360000 + (98424530108805324311*ca*cf^2*Zeta[3])/1259045671403520000 - (12776762522244939973*cf^3*Zeta[3])/257532069150720000 + 
     (319893501059*ca^2*cf*lmmMS*Zeta[3])/317089382400 + (679238011213*ca*cf^2*lmmMS*Zeta[3])/105696460800 - (128313962391*cf^3*lmmMS*Zeta[3])/5872025600 + 
     nh^2*((14112002761943*cf*tf^2)/215205838848000 + (13*cf*lmmMS*tf^2)/34560 + (13*cf*lmmMS^2*tf^2)/40320 - (13*cf*lmmMS^3*tf^2)/100800 - (6449873993*cf*tf^2*Zeta[3])/118082764800) + 
     nl^2*((11609279461*cf*tf^2)/8401579200000 - (99408083*cf*lmmMS*tf^2)/80015040000 - (6889*cf*lmmMS^2*tf^2)/23814000 - (13*cf*lmmMS^3*tf^2)/100800 - (13*cf*tf^2*Zeta[3])/7200) + 
     nl*((104822516532539929*ca*cf*tf)/1101211788902400000 + (15446864032543183*cf^2*tf)/5243865661440000 + (588300025109081*ca*cf*lmmMS*tf)/1310966415360000 + (2542596547411367*cf^2*lmmMS*tf)/655483207680000 + 
       (2281259*ca*cf*lmmMS^2*tf)/762048000 - (53747*cf^2*lmmMS^2*tf)/9408000 + (143*ca*cf*lmmMS^3*tf)/201600 - (117*cf^2*lmmMS^3*tf)/44800 + (174929097439*ca*cf*Pi^4*tf)/14269022208000 + 
       (769580059937*cf^2*Pi^4*tf)/7134511104000 + (23670799*ca*cf*Pi^2*tf*Log[2]^2)/118908518400 - (23670799*cf^2*Pi^2*tf*Log[2]^2)/59454259200 - (23670799*ca*cf*tf*Log[2]^4)/118908518400 + 
       (23670799*cf^2*tf*Log[2]^4)/59454259200 - (23670799*ca*cf*tf*PolyLog[4, 1/2])/4954521600 + (23670799*cf^2*tf*PolyLog[4, 1/2])/2477260800 - (3378896883869*ca*cf*tf*Zeta[3])/3170893824000 - 
       (372724472013599*cf^2*tf*Zeta[3])/33294385152000 - (28805189737*ca*cf*lmmMS*tf*Zeta[3])/79272345600 - (42817327069*cf^2*lmmMS*tf*Zeta[3])/13212057600 + 
       nh*((15947592973573*cf*tf^2)/983224811520000 + (474915341*cf*lmmMS*tf^2)/65028096000 + (41*cf*lmmMS^2*tf^2)/259200 + (13*cf*lmmMS^3*tf^2)/100800 - (3167*cf*(ltH - I*Pi)*tf^2)/3628800 - 
         (41*cf*(ltH - I*Pi)^2*tf^2)/259200 + (1336867*cf*Pi^4*tf^2)/6370099200 + (27283*cf*Pi^2*tf^2*Log[2]^2)/53084160 - (27283*cf*tf^2*Log[2]^4)/53084160 - (27283*cf*tf^2*PolyLog[4, 1/2])/2211840 - 
         (1683651589*cf*tf^2*Zeta[3])/59454259200 - (190981*cf*lmmMS*tf^2*Zeta[3])/35389440)) + (6555499193*ca^2*cf*Zeta[5])/92252160 - (71448330131*ca*cf^2*Zeta[5])/230630400 + (9020333599*cf^3*Zeta[5])/28828800 + 
     nh*((464743038041050133*d33FF)/(1245645828186439680*nc) - (848539317301*d33FF*Pi^4)/(17836277760000*nc) + (210648866545255067879*ca*cf*tf)/922257007407267840000 - 
       (10124244652791947009*cf^2*tf)/1060534373842944000 - (12627598253*ca*cf*lmmMS*tf)/780337152000 + (4251323323*cf^2*lmmMS*tf)/111476736000 - (1667*ca*cf*lmmMS^2*tf)/907200 - (11563*cf^2*lmmMS^2*tf)/28224000 - 
       (143*ca*cf*lmmMS^3*tf)/403200 + (117*cf^2*lmmMS^3*tf)/44800 + (123449*ca*cf*(ltH - I*Pi)*tf)/43545600 + (2389*cf^2*(ltH - I*Pi)*tf)/3110400 - (41*cf^2*lmmMS*(ltH - I*Pi)*tf)/19200 + 
       (451*ca*cf*(ltH - I*Pi)^2*tf)/1036800 - (8638423564373*ca*cf*Pi^4*tf)/915595591680000 + (1410378925987*cf^2*Pi^4*tf)/980995276800 - (4915118627*d33FF*Pi^2*Log[2]^2)/(29727129600*nc) - 
       (23157998467*ca*cf*Pi^2*tf*Log[2]^2)/847773696000 + (59244711433*cf^2*Pi^2*tf*Log[2]^2)/11678515200 + (4915118627*d33FF*Log[2]^4)/(29727129600*nc) + (23157998467*ca*cf*tf*Log[2]^4)/847773696000 - 
       (59244711433*cf^2*tf*Log[2]^4)/11678515200 + (4915118627*d33FF*PolyLog[4, 1/2])/(1238630400*nc) + (23157998467*ca*cf*tf*PolyLog[4, 1/2])/35323904000 - (59244711433*cf^2*tf*PolyLog[4, 1/2])/486604800 + 
       (1888940239738270241*d33FF*Zeta[3])/(768917177892864000*nc) + (6999127030692757151*ca*cf*tf*Zeta[3])/22771777960673280000 - (656218924821144847*cf^2*tf*Zeta[3])/8728677974016000 + 
       (90780037*ca*cf*lmmMS*tf*Zeta[3])/4954521600 - (7323311*cf^2*lmmMS*tf*Zeta[3])/183500800 + (2057*ca*cf*tf*Zeta[5])/20160)) + 
   rhoMS*((-414042553*ca^2*cf)/232243200 - (46424131*ca*cf^2)/12902400 + (9854729*cf^3)/1209600 - (1297129*ca^2*cf*lmmMS)/552960 - (50357*ca*cf^2*lmmMS)/20480 + (35801*cf^3*lmmMS)/10240 - 
     (19637*ca^2*cf*lmmMS^2)/207360 + (1831*ca*cf^2*lmmMS^2)/7680 - (31*cf^3*lmmMS^2)/256 - (847*ca^2*cf*lmmMS^3)/34560 + (77*ca*cf^2*lmmMS^3)/1280 - (21*cf^3*lmmMS^3)/640 + (157648343*ca^2*cf*Pi^4)/464486400 - 
     (202217521*ca*cf^2*Pi^4)/232243200 + (6250669*cf^3*Pi^4)/58060800 - (12953*ca^2*cf*Pi^4*Log[2])/60480 + (1735*ca*cf^2*Pi^4*Log[2])/1512 - (7249*cf^3*Pi^4*Log[2])/5040 + 
     (6435719*ca^2*cf*Pi^2*Log[2]^2)/3870720 - (6831553*ca*cf^2*Pi^2*Log[2]^2)/1935360 + (197917*cf^3*Pi^2*Log[2]^2)/483840 - (143*ca^2*cf*Pi^2*Log[2]^3)/378 + (625*ca*cf^2*Pi^2*Log[2]^3)/378 - 
     (113*cf^3*Pi^2*Log[2]^3)/63 - (6435719*ca^2*cf*Log[2]^4)/3870720 + (6831553*ca*cf^2*Log[2]^4)/1935360 - (197917*cf^3*Log[2]^4)/483840 + (143*ca^2*cf*Log[2]^5)/630 - (125*ca*cf^2*Log[2]^5)/126 + 
     (113*cf^3*Log[2]^5)/105 - (6435719*ca^2*cf*PolyLog[4, 1/2])/161280 + (6831553*ca*cf^2*PolyLog[4, 1/2])/80640 - (197917*cf^3*PolyLog[4, 1/2])/20160 - (572*ca^2*cf*PolyLog[5, 1/2])/21 + 
     (2500*ca*cf^2*PolyLog[5, 1/2])/21 - (904*cf^3*PolyLog[5, 1/2])/7 - (2707868699*ca^2*cf*Zeta[3])/154828800 + (4831988443*ca*cf^2*Zeta[3])/77414400 - (244991*cf^3*Zeta[3])/16800 + 
     (68937*ca^2*cf*lmmMS*Zeta[3])/40960 + (898547*ca*cf^2*lmmMS*Zeta[3])/368640 - (63917*cf^3*lmmMS*Zeta[3])/20480 + 
     nh^2*((4428589*cf*tf^2)/9797760 + (49*cf*lmmMS*tf^2)/5184 + (7*cf*lmmMS^2*tf^2)/864 - (7*cf*lmmMS^3*tf^2)/2160 - (14257*cf*tf^2*Zeta[3])/40320) + 
     nl^2*((8657*cf*tf^2)/155520 - (121*cf*lmmMS*tf^2)/3240 - (29*cf*lmmMS^2*tf^2)/12960 - (7*cf*lmmMS^3*tf^2)/2160 - (49*cf*tf^2*Zeta[3])/1080) + 
     nl*((721819*ca*cf*tf)/4976640 + (114367*cf^2*tf)/92160 + (390169*ca*cf*lmmMS*tf)/414720 + (4023*cf^2*lmmMS*tf)/2560 + (493*ca*cf*lmmMS^2*tf)/10368 - (23*cf^2*lmmMS^2*tf)/480 + (77*ca*cf*lmmMS^3*tf)/4320 - 
       (7*cf^2*lmmMS^3*tf)/320 + (348869*ca*cf*Pi^4*tf)/16588800 + (377083*cf^2*Pi^4*tf)/8294400 + (341*ca*cf*Pi^2*tf*Log[2]^2)/138240 - (341*cf^2*Pi^2*tf*Log[2]^2)/69120 - (341*ca*cf*tf*Log[2]^4)/138240 + 
       (341*cf^2*tf*Log[2]^4)/69120 - (341*ca*cf*tf*PolyLog[4, 1/2])/5760 + (341*cf^2*tf*PolyLog[4, 1/2])/2880 - (1969709*ca*cf*tf*Zeta[3])/1105920 - (2576083*cf^2*tf*Zeta[3])/552960 - 
       (5371*ca*cf*lmmMS*tf*Zeta[3])/10240 - (67949*cf^2*lmmMS*tf*Zeta[3])/46080 + nh*((10549*cf*tf^2)/62208 + (2057*cf*lmmMS*tf^2)/15552 + (7*cf*lmmMS^3*tf^2)/2160 + (539*cf*Pi^4*tf^2)/103680 + 
         (11*cf*Pi^2*tf^2*Log[2]^2)/864 - (11*cf*tf^2*Log[2]^4)/864 - (11*cf*tf^2*PolyLog[4, 1/2])/36 - (3647*cf*tf^2*Zeta[3])/7680 - (77*cf*lmmMS*tf^2*Zeta[3])/576)) + (41767*ca^2*cf*Zeta[5])/1344 - 
     (408893*ca*cf^2*Zeta[5])/2688 + (221161*cf^3*Zeta[5])/1344 + nh*((24226021*d33FF)/(31933440*nc) + (1489*d33FF*Pi^4)/(34560*nc) - (21222319*ca*cf*tf)/63866880 - (1646173*cf^2*tf)/580608 - 
       (79241*ca*cf*lmmMS*tf)/311040 + (4567*cf^2*lmmMS*tf)/17280 - (203*ca*cf*lmmMS^2*tf)/5760 + (cf^2*lmmMS^2*tf)/720 - (77*ca*cf*lmmMS^3*tf)/8640 + (7*cf^2*lmmMS^3*tf)/320 + (287939*ca*cf*Pi^4*tf)/16588800 + 
       (94099*cf^2*Pi^4*tf)/259200 + (151*d33FF*Pi^2*Log[2]^2)/(720*nc) + (11891*ca*cf*Pi^2*tf*Log[2]^2)/138240 + (5459*cf^2*Pi^2*tf*Log[2]^2)/4320 - (151*d33FF*Log[2]^4)/(720*nc) - 
       (11891*ca*cf*tf*Log[2]^4)/138240 - (5459*cf^2*tf*Log[2]^4)/4320 - (151*d33FF*PolyLog[4, 1/2])/(30*nc) - (11891*ca*cf*tf*PolyLog[4, 1/2])/5760 - (5459*cf^2*tf*PolyLog[4, 1/2])/180 - 
       (59351603*d33FF*Zeta[3])/(21288960*nc) - (4266739*ca*cf*tf*Zeta[3])/4257792 - (35975243*cf^2*tf*Zeta[3])/1935360 + (5243*ca*cf*lmmMS*tf*Zeta[3])/11520 - (497*cf^2*lmmMS*tf*Zeta[3])/1280 + 
       (ca*cf*tf*Zeta[5])/2))));
       
AffMS = (api5^2*((-13*cf*tf)/8 + (cf*lmmMS*tf)/4 - (cf*(ltH - I*Pi)*tf)/4 + cf*tf*Zeta[3] + rhoMS^3*((-3668899*cf*tf)/114307200000 - (53*cf*lmmMS*tf)/1417500 + (53*cf*(ltH - I*Pi)*tf)/1417500 + (13*cf*tf*Zeta[3])/16800) + 
   rhoMS^2*((-3953*cf*tf)/4233600 - (cf*lmmMS*tf)/40320 + (cf*(ltH - I*Pi)*tf)/40320 + (cf*tf*Zeta[3])/168) + 
   rhoMS*((-3493*cf*tf)/129600 + (19*cf*lmmMS*tf)/4320 - (19*cf*(ltH - I*Pi)*tf)/4320 + (7*cf*tf*Zeta[3])/120)) + 
 api5^3*((-1679*ca*cf*tf)/144 + (33*cf^2*tf)/16 + (17*ca*cf*lmmMS*tf)/48 - (5*cf^2*lmmMS*tf)/8 + (11*ca*cf*lmmMS^2*tf)/48 - (10*ca*cf*(ltH - I*Pi)*tf)/3 + (cf^2*(ltH - I*Pi)*tf)/4 - 
   (11*ca*cf*(ltH - I*Pi)^2*tf)/48 + (55*ca*cf*Pi^2*tf)/864 + (11*ca*cf*Pi^4*tf)/6480 - (31*cf*nh*tf^2)/108 + (29*ca*cf*tf*Zeta[3])/4 + (13*cf^2*tf*Zeta[3])/4 + (11*ca*cf*(ltH - I*Pi)*tf*Zeta[3])/6 + 
   nl*((28*cf*tf^2)/9 - (cf*lmmMS^2*tf^2)/12 + (13*cf*(ltH - I*Pi)*tf^2)/12 + (cf*(ltH - I*Pi)^2*tf^2)/12 - (5*cf*Pi^2*tf^2)/216 - (cf*Pi^4*tf^2)/1620 - (7*cf*tf^2*Zeta[3])/3 - (2*cf*(ltH - I*Pi)*tf^2*Zeta[3])/3) + 
   (5*ca*cf*tf*Zeta[5])/6 - 5*cf^2*tf*Zeta[5] + rhoMS*((-21588109*ca*cf*tf)/46656000 + (2894501*cf^2*tf)/23328000 + (143057*ca*cf*lmmMS*tf)/1555200 + (3149*cf^2*lmmMS*tf)/48600 - (11*ca*cf*lmmMS^2*tf)/17280 - 
     (259*cf^2*lmmMS^2*tf)/25920 - (73301*ca*cf*(ltH - I*Pi)*tf)/518400 - (24077*cf^2*(ltH - I*Pi)*tf)/777600 + (121*ca*cf*lmmMS*(ltH - I*Pi)*tf)/12960 + (347*cf^2*lmmMS*(ltH - I*Pi)*tf)/25920 - 
     (451*ca*cf*(ltH - I*Pi)^2*tf)/51840 - (11*cf^2*(ltH - I*Pi)^2*tf)/3240 + (77*ca*cf*Pi^2*tf)/20736 + (11*cf^2*Pi^2*tf)/9720 + (77*ca*cf*Pi^4*tf)/777600 + (24079*ca*cf*tf*Zeta[3])/69120 + 
     (2753*cf^2*tf*Zeta[3])/34560 - (7*cf^2*lmmMS*tf*Zeta[3])/80 + (77*ca*cf*(ltH - I*Pi)*tf*Zeta[3])/720 + nh*((-411529*cf*tf^2)/4665600 + (cf*lmmMS*tf^2)/135 - (cf*(ltH - I*Pi)*tf^2)/135 + 
       (175*cf*tf^2*Zeta[3])/4608) + nl*((557029*cf*tf^2)/5832000 - (407*cf*lmmMS*tf^2)/32400 - (19*cf*lmmMS^2*tf^2)/12960 + (1187*cf*(ltH - I*Pi)*tf^2)/38880 + (19*cf*(ltH - I*Pi)^2*tf^2)/12960 - 
       (61*cf*Pi^2*tf^2)/77760 - (7*cf*Pi^4*tf^2)/194400 - (29*cf*tf^2*Zeta[3])/240 - (7*cf*(ltH - I*Pi)*tf^2*Zeta[3])/180) + (7*ca*cf*tf*Zeta[5])/144 - (7*cf^2*tf*Zeta[5])/24) + 
   rhoMS^2*((17097291293*ca*cf*tf)/1024192512000 + (9675168863*cf^2*tf)/14224896000 + (2537083*ca*cf*lmmMS*tf)/243855360 + (7349851*cf^2*lmmMS*tf)/1219276800 - (185*ca*cf*lmmMS^2*tf)/258048 - 
     (821*cf^2*lmmMS^2*tf)/1935360 - (14772599*ca*cf*(ltH - I*Pi)*tf)/1219276800 - (3889099*cf^2*(ltH - I*Pi)*tf)/1219276800 + (2687*ca*cf*lmmMS*(ltH - I*Pi)*tf)/1935360 + (893*cf^2*lmmMS*(ltH - I*Pi)*tf)/967680 - 
     (2599*ca*cf*(ltH - I*Pi)^2*tf)/3870720 - (193*cf^2*(ltH - I*Pi)^2*tf)/387072 + (629*ca*cf*Pi^2*tf)/1658880 + (193*cf^2*Pi^2*tf)/1161216 + (11*ca*cf*Pi^4*tf)/1088640 - (463453*ca*cf*tf*Zeta[3])/38707200 - 
     (10574243*cf^2*tf*Zeta[3])/19353600 - (cf^2*lmmMS*tf*Zeta[3])/56 + (11*ca*cf*(ltH - I*Pi)*tf*Zeta[3])/1008 + 
     nh*((-31561003*cf*tf^2)/2438553600 + (1619*cf*lmmMS*tf^2)/1814400 - (1619*cf*(ltH - I*Pi)*tf^2)/1814400 + (1099*cf*tf^2*Zeta[3])/147456) + 
     nl*((23409433*cf*tf^2)/3556224000 - (1307*cf*lmmMS*tf^2)/1058400 + (cf*lmmMS^2*tf^2)/120960 + (337*cf*(ltH - I*Pi)*tf^2)/181440 - (cf*(ltH - I*Pi)^2*tf^2)/120960 - (13*cf*Pi^2*tf^2)/241920 - 
       (cf*Pi^4*tf^2)/272160 - (299*cf*tf^2*Zeta[3])/25200 - (cf*(ltH - I*Pi)*tf^2*Zeta[3])/252) + (5*ca*cf*tf*Zeta[5])/1008 - (5*cf^2*tf*Zeta[5])/168) + 
   rhoMS^3*((36608931129440729*ca*cf*tf)/553063956480000000 + (357237314587600807*cf^2*tf)/276531978240000000 + (7384016561*ca*cf*lmmMS*tf)/5486745600000 + (148268023*cf^2*lmmMS*tf)/244944000000 - 
     (6110299*ca*cf*lmmMS^2*tf)/43545600000 + (1006883*cf^2*lmmMS^2*tf)/10886400000 - (2568959891*ca*cf*(ltH - I*Pi)*tf)/1828915200000 - (1388124557*cf^2*(ltH - I*Pi)*tf)/3429216000000 + 
     (513091*ca*cf*lmmMS*(ltH - I*Pi)*tf)/2419200000 - (91043*cf^2*lmmMS*(ltH - I*Pi)*tf)/5443200000 - (446477*ca*cf*(ltH - I*Pi)^2*tf)/6220800000 - (824797*cf^2*(ltH - I*Pi)^2*tf)/10886400000 + 
     (920797*ca*cf*Pi^2*tf)/18662400000 + (824797*cf^2*Pi^2*tf)/32659200000 + (143*ca*cf*Pi^4*tf)/108864000 - (40436426509*ca*cf*tf*Zeta[3])/743178240000 - (2789625892517*cf^2*tf*Zeta[3])/2601123840000 - 
     (39*cf^2*lmmMS*tf*Zeta[3])/11200 + (143*ca*cf*(ltH - I*Pi)*tf*Zeta[3])/100800 + nh*((-620523394559*cf*tf^2)/263363788800000 + (48253*cf*lmmMS*tf^2)/408240000 - (48253*cf*(ltH - I*Pi)*tf^2)/408240000 + 
       (931133*cf*tf^2*Zeta[3])/589824000) + nl*((144701251343*cf*tf^2)/216040608000000 - (2921671*cf*lmmMS*tf^2)/21432600000 + (53*cf*lmmMS^2*tf^2)/4252500 + (183961*cf*(ltH - I*Pi)*tf^2)/1166400000 - 
       (53*cf*(ltH - I*Pi)^2*tf^2)/4252500 - (2077*cf*Pi^2*tf^2)/408240000 - (13*cf*Pi^4*tf^2)/27216000 - (2291*cf*tf^2*Zeta[3])/1512000 - (13*cf*(ltH - I*Pi)*tf^2*Zeta[3])/25200) + (13*ca*cf*tf*Zeta[5])/20160 - 
     (13*cf^2*tf*Zeta[5])/3360)));
     
AtfMS = (api5^3*((11*d33FF)/(6*nc) - (4*d33FF*Zeta[3])/nc + rhoMS^2*((9222149*d33FF)/(27993600*nc) - (3137*d33FF*Pi^4)/(324000*nc) + (2129*d33FF*Zeta[3])/(4320*nc)) + 
  rhoMS^3*((42425653493*d33FF)/(313528320000*nc) - (207383*d33FF*Pi^4)/(15120000*nc) + (161441*d33FF*Zeta[3])/(162000*nc)) + rhoMS*((709*d33FF)/(576*nc) - (17*d33FF*Pi^4)/(540*nc) + (49*d33FF*Zeta[3])/(36*nc))));

